Radial transport of electric current by electromagnetic microturbulence in tokamaks

The turbulent transport of toroidal angular momentum helps determine the rotation profiles of tokamak plasmas, and thereby their confinement and stability. The electron contribution therein has an additional consequence: even a modest electron momentum flux can correspond to a substantial turbulent flux of toroidal current, whose divergence could in principle modify the safety-factor profile. Here, using nonlinear gyrokinetic simulations, we show that electromagnetic fluctuations qualitatively alter turbulent momentum transport. In microtearing-mode-driven turbulence, the total momentum transport is inefficient relative to that of heat, yet an electron contribution associated with the turbulent Maxwell stress dominates the momentum flux. We show that this contribution exceeds an estimated scale required for turbulent current redistribution to compete with the collisional processes maintaining the bootstrap current. In the case of kinetic-ballooning-mode-driven turbulence considered, the momentum transport is found to be stronger and remains dominated by the electrostatic ion contribution; nevertheless, retaining the Maxwell stress is essential for the electron momentum flux to exceed this bootstrap-based reference scale. To enable this study, we independently implemented complete electromagnetic momentum-flux diagnostics in the gyrokinetic codes GENE and CGYRO, and verified them through linear and nonlinear cross-code benchmarks. Taken together, these results suggest that electromagnetic momentum transport may potentially be important for the coupled evolution of the rotation, current, and safety-factor profiles in high-beta tokamak plasmas.

==> compile_local.sh <==
#!/bin/bash
# Build main.pdf locally using the TeX Live 2026 installation on /mnt/18tb.
#
# The system TeX Live 2017 (/usr/bin/pdflatex) is too old for this paper
# (pgfplots compat=1.18, dotted figure filename, several missing packages),
# so a self-contained modern TeX Live lives at /mnt/18tb/from_home/texlive.
# To use it in your own shells, add to ~/.bashrc:
#   export PATH=/mnt/18tb/from_home/texlive/2026/bin/x86_64-linux:$PATH
#
# Usage:  ./compile_local.sh
set -e
cd "$(dirname "$0")"
export PATH=/mnt/18tb/from_home/texlive/2026/bin/x86_64-linux:$PATH

pdflatex -interaction=nonstopmode main.tex
bibtex main
pdflatex -interaction=nonstopmode main.tex
pdflatex -interaction=nonstopmode main.tex

echo
echo "Done: $(pwd)/main.pdf"

